Extreme-Scale Linear-Scaling Kohn-Sham DFT at 100 Million Atoms: Bridging Quantum Simulations and Experiments

Kohn-Sham density functional theory (DFT) remains the workhorse of ab initio materials simulation, yet cubic computational and quadratic memory scaling have confined calculations to a few hundred to thousands of atoms, spanning only nanometers, far below experimentally relevant length scales. We introduce XLSDFT, a linear-scaling DFT framework based on divide-and-conquer decomposition of the one-particle density matrix and Chebyshev-filtered subspace iteration, achieving linear computational and memory scaling while retaining DFT accuracy. Deployed on the LineShine exascale supercomputer, XLSDFT reduces computational complexity by orders of magnitude, enabling unprecedented DFT scale: a 200-million-atom silicon crystal, twentyfold beyond the prior record. Our implementation achieves 96.6% weak-scaling efficiency and sustained 157.9 Pflop/s (FP64) for a 100-million-atom scaling study. We further simulate an 11-million-atom all-solid-state battery interface of unprecedented complexity, 1,000 times beyond prior DFT for such systems, revealing how lithium metal reacts with the solid electrolyte at atomic resolution, in quantitative agreement with spectroscopy experiments.

==> build.sh <==
#!/bin/bash

# Build script for the arXiv-ready LaTeX manuscript
# Compiles in a separate build directory to keep the main directory clean
# Usage: ./build.sh [tex_file]
# Example: ./build.sh otherdoc.tex
# Default: ./build.sh (uses XLSDFT_100M.tex → XLSDFT_100M.pdf)

set -e  # Exit on error

# Configuration
TEX_FILE="${1:-XLSDFT_100M.tex}"  # Use first argument or default to XLSDFT_100M.tex
BUILD_DIR="build"
PDF_NAME="${TEX_FILE%.tex}.pdf"

# Colors for output
GREEN='\033[0;32m'
BLUE='\033[0;34m'
RED='\033[0;31m'
NC='\033[0m' # No Color

echo -e "${BLUE}Building LaTeX document: $TEX_FILE${NC}"

# Check if tex file exists
if [ ! -f "$TEX_FILE" ]; then
    echo -e "${RED}Error: File '$TEX_FILE' not found${NC}"
    echo "Usage: ./build.sh [tex_file]"
    echo "Example: ./build.sh manuscript.tex"
    exit 1
fi

# Create build directory if it doesn't exist
mkdir -p "$BUILD_DIR"

# Compile LaTeX with output directory
echo -e "${BLUE}Running latexmk...${NC}"
latexmk -pdf \
    -interaction=nonstopmode \
    -halt-on-error \
    -output-directory="$BUILD_DIR" \
    "$TEX_FILE"

# Check if PDF was created
if [ -f "$BUILD_DIR/$PDF_NAME" ]; then
    cp "$BUILD_DIR/$PDF_NAME" .
    echo -e "${GREEN}Success! PDF created: $PDF_NAME${NC}"

    # Show page count
    if command -v pdfinfo &> /dev/null; then
        PAGES=$(pdfinfo "$PDF_NAME" 2>/dev/null | grep "Pages:" | awk '{print $2}')
        if [ ! -z "$PAGES" ]; then
            echo -e "${BLUE}Total pages: $PAGES${NC}"
        fi
    fi
else
    echo -e "${RED}Error: PDF not created${NC}"
    exit 1
fi

